Information Seeking in the Spirit of Learning: a Dataset for Conversational Curiosity

Open-ended human learning and information-seeking are increasingly mediated by digital assistants. However, such systems often ignore the user's pre-existing knowledge. Assuming a correlation between engagement and user responses such as "liking" messages or asking followup questions, we design a Wizard-of-Oz dialog task that tests the hypothesis that engagement increases when users are presented with facts related to what they know. Through crowd-sourcing of this experiment, we collect and release 14K dialogs (181K utterances) where users and assistants converse about geographic topics like geopolitical entities and locations. This dataset is annotated with pre-existing user knowledge, message-level dialog acts, grounding to Wikipedia, and user reactions to messages. Responses using a user's prior knowledge increase engagement. We incorporate this knowledge into a multi-task model that reproduces human assistant policies and improves over a BERT content model by 13 mean reciprocal rank points.

==> 2020_emnlp_curiosity/figures/dialog-acts.sh <==
 #!/usr/bin/env bash

 pygraph -d -e sfdp 2020_emnlp_curiosity/figures/dialog-acts \
    dialog_acts-inform inform-inform_related inform-inform_unrelated inform-inform_response \
    dialog_acts-offer offer-offer_topic offer-offer_aspect offer-offer_followup offer-offer_accept offer-offer_decline \
    dialog_acts-feedback feedback-feedback_negative feedback-feedback_positive feedback-feedback_elicit \
    dialog_acts-shift_aspect \
    dialog_acts-request request-request_topic request-request_aspect request-request_followup request-request_other

